Compact packings of the space with two sizes of spheres

Compact packings are specific packings of spheres which can be seen as tilings and are good candidates to maximize the density. We show that the compact packings of the Euclidean space with two sizes of spheres are exactly those obtained by filling with smaller spheres the octahedral holes of a close-packing of equal spheres.

==> 2balls.sage <==

# returns the tuple of angles corresponding to the necklace encoded by the sequence w
def angles(w):
    k=[0,0,0]
    n=len(w)
    for i in range(n):
        if {w[i],w[mod(i+1,n)]}=={'1'}:
            k[0]=k[0]+1
        if {w[i],w[mod(i+1,n)]}=={'1','r'}:
            k[1]=k[1]+1
        if {w[i],w[mod(i+1,n)]}=={'r'}:
            k[2]=k[2]+1
    return tuple(k)

##################
# Skew necklaces #
##################

K=PolynomialRing(QQ,'r')
KX=PolynomialRing(QQ,['X0','X1','X2','X3','r'])
KX.inject_variables()

# cosines and sines of dihedral angles for skew necklaces 11/1r/rr
# use auxiliary variables X0 through X3 to eventually get polynomial equations
cosinus=[(r^2+2*r-1)/(2*r*(2+r)), X0, (-r^2 + 2*r + 1)/(4*r + 2)]
sinus=[(1+r)/(2*r*(2+r))*X1, (1+r)*X2, -(1+r)/(4*r+2)*X3]

# equations that define the auxiliary variables X0 through X3
eqs=[(2+r)*(2*r+1)*X0^2-r, X1^2-(3*r^2+6*r-1), (2+r)*(1+2*r)*X2^2-2, X3^2-(-r^2+6*r+3)]

def equation(k):
    (a,b,c)=SR.var('a b c') # 11, 1r, rr
    v=(a,b,c)
    l=[cos(i) for i in v]+[sin(i) for i in v]
    eqX=KX(-1) # cos(2pi) of right hand of equation
    if len([1 for i in k if i<>0])==1: # only one angle: special case because operands(cos(a)) returns a and not cos(a)
        ops=[cos(v[i]) for i in range(3) if k[i]<>0]
    else: # usual case
        ops=cos(sum(v[i]*sign(k[i]) for i in range(3))).trig_expand().operands()
    for o in ops:
        t=KX(1)
        for ft in o.factor_list():
            if ft[0]==-1:
                t=-t
            else:
                i=l.index(ft[0])
                if i<3: #cos
                    t*=chebyshev_T(k[i],cosinus[i])
                else: #sin
                    t*=chebyshev_U(k[i-3]-1,cosinus[i-3])*sinus[i-3]
        eqX+=t
#    return KX(numerator(eqX))
    return ideal(KX,eqs+[KX(numerator(eqX))]).elimination_ideal([X0,X1,X2,X3]).basis[0]

####
# taking cosines shows that the equation is true modulo 2pi
# check here by interval arithmetic that it is actually true
var('r')
# cosines of dihedral angles for skew necklaces 11/1r/rr
cosinus_r=[(r^2+2*r-1)/(2*r*(2+r)), sqrt(r/(2+r)/(2*r+1)), (-r^2 + 2*r + 1)/(4*r + 2)]
def check(k,rr):
    z=sum([k[i]*arccos(RIF(SR(cosinus_r[i]).subs(r=RIF(rr)))) for i in range(3)])
    return (z-RIF(2*pi)).contains_zero()

# compute (exactly) the radii compatible with the skew necklace coded by the sequence w
# first solve the polynomial system, then filter roots 0<r<1 and check that there is no pb with modulo
def sol(w):
    z=ideal(KX,eqs+[equation(angles(w))]).variety(AA)
    z=list(set([i[r] for i in z]))
    return [i for i in z if i>0 and i<1 and check(angles(w),i)]

# list of the possible skew necklaces
skews=['11111','1111','111','1111r','111r','11r','111rr','11r1r','11rr','1r1r','1rr','11rrr','1r1rr','1rrr','rrr','1rrrr','rrrr','rrrrr']

# compute the radii associated with possible skew necklaces
radii=[(sol(w),w) for w in skews] #5s
# remove cases without possible radius
radii=[(i[0][0],i[1]) for i in radii if i[0]<>[]]
radii.sort()


#############################
# Large and small necklaces #
#############################

# cosines of dihedral angles for large necklaces 11/1r/rr
cosinus_r=[1/3, 1/sqrt(3*r*(2+r)), (2-r)/(2+r)]

# cosines of dihedral angles for small necklaces 11/1r/rr
cosinus_r=[(2*r-1)/(2*r+1), r/sqrt(3+6*r), 1/3]

# search necklaces for RIF value rr of r using cosinus_r for angles
# use interval arithmetic so that no exact solution can be missed
def search_necklaces(rr):
    l=[]
    dp=RIF(2*pi)
    a=[arccos(RIF(SR(i).subs(r=rr))) for i in cosinus_r] # dihedral angles
    imax=floor((dp/a[0]).endpoints()[1])
    for i in range(imax+1):
        jmax=floor(((dp-i*a[0])/a[1]).endpoints()[1])
        for j in range(jmax+1):
            kf=(dp-i*a[0]-j*a[1])/a[2]
            for k in range(max(0,floor(kf.endpoints()[0])),floor(kf.endpoints()[1])+1):
                if (dp-i*a[0]-j*a[1]-k*a[2]).contains_zero():
                    l.append((i,j,k))
    return l

# large necklaces: finds (2,4,0) for r=sqrt(2)-1, i.e., 11r11r or 111r1r
# small necklaces: finds (1,2,1) for r=3-2*sqrt(2), i.e., 11rr
[(z[0],search_necklaces(RIF(z[0]))) for z in radii]



